A numerical analysis of Quicksort: How many cases are bad cases?

We present numerical results for the probability of bad cases for Quicksort, i.e. cases of input data for which the sorting cost considerably exceeds that of the average. Dynamic programming was used to compute solutions of the recurrence for the frequency distributions of comparisons. From these solutions, probabilities of numbers of comparisons above certain thresholds relative to the average were extracted. Computations were done for array sizes up to n = 500 elements and for several methods to select the partitioning element, from a simple random selection to what we call "recursive median of three medians." We found that the probability strongly depends on the selection method: for n = 500 and a theshold 25% above the average number of comparisons it ranges from 2.2*10^(-3) to 3.0*10^(-23). A version of Quicksort based on the recursive median of medians approach is proposed, for which our data suggest a worst case time complexity of O(n^1.37).

==> qsort.c <==
/* qsort.c */

/***********************************************************************
* Implementation of C library function qsort.
*-----------------------------------------------------------------------
* Author: Prof. Dr. Guido Hartmann, Kiel University of Applied Sciences,
*         Germany. Copyright (c) 2015.
***********************************************************************/
#include <stddef.h>
#include <limits.h>

/* Define Aligntype as the standard data type of greatest size with the
    following property: objects of this type are always aligned to a
    memory address which is a multiple of their size in bytes. */

typedef int Aligntype;

#define THREEWAY 1   /* != 0: Use three-way partitioning */

#define SWAP(p1, p2) (!inlswap) ? (*pswap)(nmemb, p1, p2) : \
  (void) (temp = *(int *)(p1), *(int *)(p1) = *(int *)(p2), \
  *(int *)(p2) = temp)

typedef long long llong;

static void swapllong(size_t nmemb, void *p1, void *p2);
static void swaplong(size_t nmemb, void *p1, void *p2);
static void swapint(size_t nmemb, void *p1, void *p2);
static void swapshort(size_t nmemb, void *p1, void *p2);
static void swapchar(size_t nmemb, void *p1, void *p2);
static void rotllong(size_t nmemb, void *p1, void *p2);
static void rotlong(size_t nmemb, void *p1, void *p2);
static void rotint(size_t nmemb, void *p1, void *p2);
static void rotshort(size_t nmemb, void *p1, void *p2);
static void rotchar(size_t nmemb, void *p1, void *p2);
static char *medofmed(size_t m, size_t inc, char *pa,
                      int (*pcomp)(const void *p1, const void *p2));

void qsort(void *pa, size_t n, size_t size,
           int (*pcomp)(const void *p1, const void *p2))
{
/*--------------------------------------------------------------------*/
   enum {QMIN=5};          /* For recursive median of medians:
                                minimum value for (n / sample size)
                                (must be >= 1) */
   enum {NBASISMAX=15};    /* Maximum (sub)array size for insertion sort
                                (must be >= 3) */
/*--------------------------------------------------------------------*/
   enum {FALSE, TRUE};
   enum {STACKSIZE=sizeof(size_t)*CHAR_BIT*2};
   typedef void (*Swapfunc)(size_t nmemb, void *p1, void *p2);
   typedef void (*Rotfunc)(size_t nmemb, void *p1, void *p2);
   int top, done, inlswap, temp, cres;
   size_t nt, test, nmemb, nc, m, mt;
   char *pleft, *pright, *pliml, *plimr, *p, *pi, *pj, *ppartel;
   Swapfunc pswap;
   Rotfunc prot;
   char *stack[STACKSIZE];
   static size_t typesize[] = {sizeof(llong), sizeof(long), sizeof(int),
                               sizeof(short)};
   static Swapfunc swapfunc[] = {swapllong, swaplong, swapint,
                                 swapshort};
   static Rotfunc rotfunc[] = {rotllong, rotlong, rotint, rotshort};

   pswap = swapchar;
   prot = rotchar;
   nmemb = size;
   test = (((char *)pa-(char *)0) & (sizeof(Aligntype)-1)) | size;
   nt = sizeof(typesize)/sizeof(typesize[0]);
   done = FALSE;
   for (m = 0; !done && m < nt; m++) {
      mt = typesize[m];
      if (test % mt == 0) {
         pswap = swapfunc[m];
         prot = rotfunc[m];
         nmemb = size / mt;
         done = TRUE;
      }
   }
   inlswap = nmemb == 1 && size == sizeof(int);

   if (n <= 1 || size == 0)
      top = 0;
   else {
      stack[0] = (char *)pa;
      stack[1] = (char *)pa+(n-1)*size;
      top = 2;
   }
                              /* loop to deal with stacked intervals
                                   yet to be sorted */
   while (top > 0) {
      pright = stack[--top];
      pleft  = stack[--top];
                                 /* loop to replace tail recursion */
      while (pleft < pright) {
         nt = (pright-pleft)/size+1;
         if (nt <= NBASISMAX) {
                                    /* use insertion sort */
            for (pi = pleft+size; pi <= pright; pi += size) {
               pj = pi;
               while (pj > pleft && (*pcomp)(pi, p = pj-size) < 0)
                  pj = p;
               if (pi > pj)
                  (*prot)(nmemb, pj, pi);
            }
            pleft = pright;            /* to terminate loop */

         } else {

            if (nt < (QMIN*9)) {
                                    /* median of three */
               pi = pleft+nt/4*size;
               p = pleft+nt/2*size; pj = p+nt/4*size;
               ppartel =
                   (((*pcomp)(pi, p) <= 0) ?
                     (((*pcomp)(p, pj) <= 0) ? p :
                       ((*pcomp)(pi, pj) < 0) ? pj : pi) :
                     (((*pcomp)(pj, p) <= 0) ? p :
                       ((*pcomp)(pj, pi) < 0) ? pj : pi));
            } else {
                                    /* recursive median of medians */
               nc = nt/(QMIN*9);
               m = 1;
               while ((mt = m*3) <= nc)
                  m = mt;
               m *= 9;                 /* m is sample size */

               ppartel = medofmed(m, (nt-1)/(m-1)*size, pleft, pcomp);
            }

#if (!THREEWAY)                     /* two-way partitioning */
            SWAP(ppartel, pright);
            pi = pleft;
            pj = pright-size;
            done = FALSE;
            do {
               while ((*pcomp)(pi, pright) < 0)
                  pi += size;
               while (pj > pleft && (*pcomp)(pright, pj) < 0)
                  pj -= size;
               if (pj <= pi)
                  done = TRUE;
               else {
                  SWAP(pi, pj); pi += size; pj -= size;
               }
            } while (!done);
            SWAP(pi, pright); pj = pi-size; pi += size;

#else                               /* three-way partitioning */
            SWAP(ppartel, pleft);
            pliml = pi = pleft+size;
            plimr = pj = pright;
            done = FALSE;
            do {
               while (pi <= pj && (cres = (*pcomp)(pi, pleft)) <= 0) {
                  if (cres == 0) {
                     if (pi != pliml) SWAP(pliml, pi); pliml += size;
                  }
                  pi += size;
               }
               while (pj >= pi && (cres = (*pcomp)(pj, pleft)) >= 0) {
                  if (cres == 0) {
                     if (pj != plimr) SWAP(pj, plimr); plimr -= size;
                  }
                  pj -= size;
               }
               if (pj < pi)
                  done = TRUE;
               else {
                  SWAP(pi, pj); pi += size; pj -= size;
               }
            } while (!done);
            m = pliml-pleft; mt = pi-pliml;
            if (m > mt)
               m = mt;
            if (m > 0)
               (*pswap)(m/size*nmemb, pleft, pi-m);
            pj = pleft+mt-size;
            m = pright-plimr; mt = plimr+size-pi;
            if (m > mt)
               m = mt;
            if (m > 0)
               (*pswap)(m/size*nmemb, pi, pright+size-m);
            pi = pright+size-mt;
#endif
                                    /* push boundaries of greater
                                         subarray onto stack */
            if (pj-pleft <= pright-pi) {
               if (pi < pright) {
                  stack[top++] = pi;
                  stack[top++] = pright;
               }
               pright = pj;
            } else {
               if (pleft < pj) {
                  stack[top++] = pleft;
                  stack[top++] = pj;
               }
               pleft = pi;
            }
         }
      }
   }
}

/***********************************************************************
* A set of internal functions to swap two elements, pointed to by p1
* and p2. The elements are modelled internally as structures of nmemb
* members of a function specific type.
* The value of nmemb must be >= 1.
***********************************************************************/

#define SWAPFUNC(type) \
static void swap##type(size_t nmemb, void *p1, void *p2) \
{ \
   type t; \
   do { \
      t = *(type *)p1; *(type *)p1 = *(type *)p2; *(type *)p2 = t; \
      *(type **)&p1 += 1; *(type **)&p2 += 1; \
   } while (--nmemb > 0); \
}

SWAPFUNC(llong)

SWAPFUNC(long)

SWAPFUNC(int)

SWAPFUNC(short)

SWAPFUNC(char)

/***********************************************************************
* A set of internal functions to rotate the elements of an array by one
* position to right. The first and last elements are pointed to by p1
* and p2, respectively. The elements are modelled internally as
* structures of nmemb members of a function specific type.
* The value of nmemb must be >= 1.
***********************************************************************/

#define ROTFUNC(type) \
static void rot##type(size_t nmemb, void *p1, void *p2) \
{ \
   size_t n = nmemb; \
   type t, *pi, *pj; \
   do { \
      pi = (type *)p2; pj = pi-nmemb; \
      t = *pi; \
      while (pi > (type *)p1) { \
         *pi = *pj; pi = pj; pj -= nmemb; \
      } \
      *pi = t; \
      *(type **)&p1 += 1; *(type **)&p2 += 1; \
   } while (--n > 0); \
}

ROTFUNC(llong)

ROTFUNC(long)

ROTFUNC(int)

ROTFUNC(short)

ROTFUNC(char)

/***********************************************************************
* Internal function to determine the recursive median of medians from a
* sample of m elements.
***********************************************************************/
static char *medofmed(size_t m, size_t inc, char *pa,
                      int (*pcomp)(const void *p1, const void *p2))
{
#define MEDOF3(pi, pj, pk)   \
  (((*pcomp)(pi, pj) <= 0) ? \
   (((*pcomp)(pj, pk) <= 0) ? pj : ((*pcomp)(pi, pk) < 0) ? pk : pi) : \
   (((*pcomp)(pk, pj) <= 0) ? pj : ((*pcomp)(pk, pi) < 0) ? pk : pi))

   char *p0, *p1, *p2;

   if (m == 9) {
                                    /* recursion basis */
      size_t inc3 = inc*3;
      char *pi = pa, *pj = pa+inc, *pk = pa+inc*2;
      p0 = MEDOF3(pi, pj, pk);
      pi += inc3; pj += inc3; pk += inc3;
      p1 = MEDOF3(pi, pj, pk);
      pi += inc3; pj += inc3; pk += inc3;
      p2 = MEDOF3(pi, pj, pk);
   } else {
                                    /* recursive part */
      m /= 3;
      p0 = medofmed(m, inc, pa, pcomp);
      p1 = medofmed(m, inc, pa+m*inc, pcomp);
      p2 = medofmed(m, inc, pa+m*inc*2, pcomp);
   }

   return MEDOF3(p0, p1, p2);
}


==> quicksort.c <==
/* quicksort.c */

/***********************************************************************
*
* Name:          quicksort
*
* Purpose:       Sorting of an array of element type int into
*                nondescending order.
*
* Prototype:     void quicksort(size_t n, int a[]);
*
* Parameters:
*
* n:        (in) Number of array elements to be sorted.
*
* a:    (in/out) On input, the array to be sorted.
*                On output, the sorted array.
*
*
* Method:        Sorting is done by nonrecursive Quicksort, using a
*                stack to store (sub)problems yet to be solved.
*                For the selection of partitioning elements, a recursive
*                median of three medians approach is used. Sorting of
*                small (sub)arrays is done by insertion sort.
*-----------------------------------------------------------------------
*
* Author: Prof. Dr. Guido Hartmann, Kiel University of Applied Sciences,
*         Germany. Copyright (c) 2015.
*
***********************************************************************/
#include <stddef.h>
#include <limits.h>

#define THREEWAY 1   /* != 0: Use three-way partitioning */

/*--------------------------------------------------------------------*/
typedef int Elemtype;
                     /* Comparison operators for Elemtype: */
#define LT(v1, v2)   ((v1) < (v2))     /* less than */
#define LE(v1, v2)   ((v1) <= (v2))    /* less than or equal */
#define EQ(v1, v2)   ((v1) == (v2))    /* equal */
/*--------------------------------------------------------------------*/

static size_t medofmed(size_t m, size_t inc, const Elemtype a[]);

void quicksort(size_t n, Elemtype a[])
{
/*--------------------------------------------------------------------*/
   enum {QMIN=5};          /* For recursive median of three medians:
                                minimum value for (n / sample size)
                                (must be >= 1) */
   enum {NBASISMAX=15};    /* Maximum (sub)array size for insertion sort
                                (must be >= 3) */
/*--------------------------------------------------------------------*/
   enum {FALSE, TRUE};
   enum {STACKSIZE=sizeof(size_t)*CHAR_BIT*2};
   int top, done;
   size_t left, right, nt, i, j, k, ipartel, nc, m, mt;
   Elemtype partval, temp;
   size_t stack[STACKSIZE];

   if (n <= 1)
      top = 0;
   else {
      stack[0] = 0;
      stack[1] = n-1;
      top = 2;
   }
                              /* loop to deal with stacked intervals
                                   yet to be sorted */
   while (top > 0) {
      right = stack[--top];
      left  = stack[--top];
                                 /* loop to replace tail recursion */
      while (left < right) {
         nt = right-left+1;
         if (nt <= NBASISMAX) {     /* use insertion sort */

            for (i = left+1; i <= right; i++) {
               if (LT(a[i], a[j=i-1])) {
                  temp = a[i]; a[i] = a[j];
                  while (j > left && LT(temp, a[k=j-1])) {
                     a[j] = a[k]; j = k;
                  }
                  a[j] = temp;
               }
            }
            left = right;              /* to terminate loop */

         } else {

            if (nt < (QMIN*9)) {    /* median of three */

               i = left+nt/4; k = left+nt/2; j = k+nt/4;
               ipartel = (LE(a[i], a[k]) ?
                           (LE(a[k], a[j]) ? k :
                             LT(a[i], a[j]) ? j : i) :
                           (LE(a[j], a[k]) ? k :
                             LT(a[j], a[i]) ? j : i));
            } else {
                                    /* recursive median of medians */
               nc = nt/(QMIN*9);
               m = 1;
               while ((mt = m*3) <= nc)
                  m = mt;
               m *= 9;                 /* m is sample size */

               ipartel = medofmed(m, (nt-1)/(m-1), a+left) + left;
            }

            partval = a[ipartel];
#if (!THREEWAY)                     /* two-way partitioning */
            a[ipartel] = a[right];
            a[right] = partval;
            i = left;
            j = right-1;
            done = FALSE;
            do {
               while (LT(a[i], partval))
                  i++;
               while (i < j && LT(partval, a[j]))
                  j--;
               if (j <= i)
                  done = TRUE;
               else {
                  temp = a[i]; a[i++] = a[j]; a[j--] = temp;
               }
            } while (!done);
            a[right] = a[i];
            a[i] = partval;
            j = i;
#else                               /* three-way partitioning */
            j = left;
            k = right;
            done = FALSE;
            do {
               while (LT(a[j], partval))
                  j++;
               while (j < k && LE(partval, a[k]))
                  k--;
               if (k <= j)
                  done = TRUE;
               else {
                  temp = a[j]; a[j++] = a[k]; a[k--] = temp;
               }
            } while (!done);

            k = j;
            i = right;
            done = FALSE;
            do {
               while (k <= i && EQ(partval, a[k]))
                  k++;
               while (k <= i && LT(partval, a[i]))
                  i--;
               if (i <= k)
                  done = TRUE;
               else {
                  temp = a[k]; a[k++] = a[i]; a[i--] = temp;
               }
            } while (!done);
#endif
                                    /* push boundaries of greater
                                         subarray onto stack */
            if (j-left <= right-i) {
               stack[top++] = i+1;
               stack[top++] = right;
               right = (j == 0) ? j : j-1;
            } else {
               stack[top++] = left;
               stack[top++] = (j == 0) ? j : j-1;
               left = i+1;
            }
         }
      }
   }
}

/***********************************************************************
*
* Name:          medofmed
*
* Purpose:       Determination of the recursive median of three medians
*                from a sample of elements of type int.
*
* Prototype:     size_t medofmed(size_t m, size_t inc, const int a[]);
*
* Parameters:
*
* m:        (in) Number of array elements to be used as sample.
*                The value must be a power of 3 and >= 9.
*
* inc:      (in) Increment of array elements to be used as sample.
*
* a:        (in) Array containing elements to be used as sample.
*
* Return value:  Index of element containing the recursive median of
*                three medians.
*
***********************************************************************/
static size_t medofmed(size_t m, size_t inc, const Elemtype a[])
{
#define MEDOF3(i, j, k) \
   (LE(a[i], a[j]) ?    \
      (LE(a[j], a[k]) ? j : LT(a[i], a[k]) ? k : i) : \
      (LE(a[k], a[j]) ? j : LT(a[k], a[i]) ? k : i))

   size_t i0, i1, i2;

   if (m == 9) {
                                    /* recursion basis */
      size_t inc3 = inc*3;
      size_t i = 0, j = inc, k = j+inc;
      i0 = MEDOF3(i, j, k);
      i += inc3; j += inc3; k += inc3;
      i1 = MEDOF3(i, j, k);
      i += inc3; j += inc3; k += inc3;
      i2 = MEDOF3(i, j, k);
   } else {
                                    /* recursive part */
      m /= 3;
      i0 = medofmed(m, inc, a);
      i1 = medofmed(m, inc, a+m*inc) + m*inc;
      i2 = medofmed(m, inc, a+m*inc*2) + m*inc*2;
   }

   return MEDOF3(i0, i1, i2);
}

